Enforcing stationarity through the prior in vector autoregressions

Stationarity is a very common assumption in time series analysis. A vector autoregressive process is stationary if and only if the roots of its characteristic equation lie outside the unit circle, constraining the autoregressive coefficient matrices to lie in the stationary region. However, the stationary region has a highly complex geometry which impedes specification of a prior distribution. In this work, an unconstrained reparameterization of a stationary vector autoregression is presented. The new parameters are partial autocorrelation matrices, which are interpretable, and can be transformed bijectively to the space of unconstrained square matrices through a simple mapping of their singular values. This transformation preserves various structural forms of the partial autocorrelation matrices and readily facilitates specification of a prior. Properties of this prior are described along with an important special case which is exchangeable with respect to the order of the elements in the observation vector. Posterior inference and computation are described and implemented using Hamiltonian Monte Carlo via Stan. The prior and inferential procedures are illustrated with an application to a macroeconomic time series which highlights the benefits of enforcing stationarity and encouraging shrinkage towards a sensible parametric structure. Supplementary materials for this article are available in the ancillary files section.

==> anc/ansleykohn.stan <==
functions {
  /* Function to transform A to P (inverse of part 2 of reparameterisation) */
  matrix AtoP(matrix A) {
    int m = rows(A);
    matrix[m, m] B = tcrossprod(A);
    for(i in 1:m) B[i, i] += 1.0;
    return mdivide_left_tri_low(cholesky_decompose(B), A);
  }
  /* Function to perform the reverse mapping from the Appendix. The details of
     how to perform Step 1 are in Section S1.3 of the Supplementary Materials.
     Returned: a (2 x p) array of (m x m) matrices; the (1, i)-th component
               of the array is phi_i and the (2, i)-th component of the array
               is Gamma_{i-1}*/
  matrix[,] rev_mapping(matrix[] P, matrix Sigma) {
    int p = size(P);
    int m = rows(Sigma);
    matrix[m, m] phi_for[p, p];   matrix[m, m] phi_rev[p, p];
    matrix[m, m] Sigma_for[p+1];  matrix[m, m] Sigma_rev[p+1];
    matrix[m, m] L_for;           matrix[m, m] L_rev;
    matrix[m, m] Ll_for[p+1];
    matrix[m, m] Gamma_trans[p+1];
    matrix[m, m] phiGamma[2, p];
    // Step 1:
    Sigma_for[p+1] = Sigma;
    Ll_for[p+1] = cholesky_decompose(Sigma);
    for(s in 1:p) {
      // In this block of code L_rev is B^{-1} and L_for is a working matrix
      L_for = - tcrossprod(P[p-s+1]);
      for(i in 1:m) L_for[i, i] += 1.0;
      L_rev = cholesky_decompose(L_for);
      Ll_for[p-s+1] = mdivide_right_tri_low(Ll_for[p-s+2], L_rev);
      Sigma_for[p-s+1] = tcrossprod(Ll_for[p-s+1]);
    }
    // Step 2:
    Sigma_rev[1] = Sigma_for[1];
    Gamma_trans[1] = Sigma_for[1];
    for(s in 0:(p-1)) {
      L_for = Ll_for[s+1];
      L_rev = cholesky_decompose(Sigma_rev[s+1]);
      phi_for[s+1, s+1] = mdivide_right_tri_low(L_for * P[s+1], L_rev);
      phi_rev[s+1, s+1] = mdivide_right_tri_low(L_rev * P[s+1]', L_for);
      Gamma_trans[s+2] = phi_for[s+1, s+1] * Sigma_rev[s+1];
      if(s>=1) {
        for(k in 1:s) {
          phi_for[s+1, k] = phi_for[s, k] - phi_for[s+1, s+1] * phi_rev[s, s-k+1];
          phi_rev[s+1, k] = phi_rev[s, k] - phi_rev[s+1, s+1] * phi_for[s, s-k+1];
        }
        for(k in 1:s) Gamma_trans[s+2] = Gamma_trans[s+2] + phi_for[s, k] * Gamma_trans[s+2-k];
      }
      Sigma_rev[s+2] = Sigma_rev[s+1] - quad_form_sym(Sigma_for[s+1], phi_rev[s+1, s+1]');
    }
    for(i in 1:p) phiGamma[1, i] = phi_for[p, i];
    for(i in 1:p) phiGamma[2, i] = Gamma_trans[i]';
    return phiGamma;
  }
}
data {
  int<lower=1> m; // Dimension of observation vector
  int<lower=1> p; // Order of VAR model
  int<lower=1> N; // Length of time series
  vector[m] y[N]; // Time series
}
transformed data {
  vector[p*m] y1top;                 // y_1, ..., y_p
  vector[m] mu = rep_vector(0.0, m); // (Zero)-mean of VAR process
  for(t in 1:p) y1top[((t-1)*m+1):(t*m)] = y[t];
}
parameters {
  matrix[m, m] A[p];   // The A_i
  cov_matrix[m] Sigma; // Error variance, Sigma
}
transformed parameters {
  matrix[m, m] phi[p];   // The phi_i
  cov_matrix[p*m] Gamma; // (Stationary) variance of (y_1, ..., y_p)
  {
    matrix[m, m] P[p];
    matrix[m, m] phiGamma[2, p];
    for(i in 1:p) P[i] = AtoP(A[i]);
    phiGamma = rev_mapping(P, Sigma);
    phi = phiGamma[1];
    for(i in 1:p) {
      for(j in 1:p) {
        if(i<=j) Gamma[((i-1)*m+1):(i*m), ((j-1)*m+1):(j*m)] = phiGamma[2, j-i+1];
        else Gamma[((i-1)*m+1):(i*m), ((j-1)*m+1):(j*m)] = phiGamma[2, i-j+1]';
      }
    }
  }
}
model {
  vector[p*m] mut_init;    // Marginal mean of (y_1^T, ..., y_p^T)^T
  vector[m] mut_rest[N-p]; // Conditional means of y_{p+1}, ..., y_{N}
  // Likelihood:
  for(t in 1:p) mut_init[((t-1)*m+1):(t*m)] = mu;
  for(t in (p+1):N) {
    mut_rest[t-p] = mu;
    for(i in 1:p) {
      mut_rest[t-p] += phi[i] * (y[t-i] - mu);
    }
  }
  y1top ~ multi_normal(mut_init, Gamma);
  y[(p+1):N] ~  multi_normal(mut_rest, Sigma);
}


==> anc/semiconj.stan <==
data {
  int<lower=1> m; // Dimension of observation vector
  int<lower=1> p; // Order of VAR model
  int<lower=1> N; // Length of time series
  vector[m] y[N]; // Time series
  // Hyperparameters in exchangeable multivariate normal prior for the phi_i
  vector[p] m_diag;
  vector<lower=0>[p] s_diag;
  vector[p] m_offdiag;
  vector<lower=0>[p] s_offdiag;
  // Hyperparameters in exchangeable inverse Wishart prior for Sigma
  real<lower=0> scale_diag;                    // Diagonal element in scale matrix
  real<lower=-scale_diag/(m-1)> scale_offdiag; /* Off-diagonal element in scale 
                                                  matrix */
  real<lower=m+3> df;                          /* Degrees of freedom (limit ensures 
                                                  finite variance) */
}
transformed data {
  vector[m] mu = rep_vector(0.0, m); // (Zero)-mean of VAR process
  matrix[m, m] scale_mat;            // Scale-matrix in prior for Sigma
  for(i in 1:m) {
    for(j in 1:m) {
      if(i==j) scale_mat[i, j] = scale_diag;
      else scale_mat[i, j] = scale_offdiag;
    }
  }
}
parameters {
  matrix[m, m] phi[p]; // The phi_i
  cov_matrix[m] Sigma; // Error variance, Sigma
}
model {
  vector[m] mut_rest[N-p]; // Conditional means of y_{p+1}, ..., y_{N}
  // (Conditional) likelihood (conditional on first p observations):
  for(t in (p+1):N) {
    mut_rest[t-p] = mu;
    for(i in 1:p) {
      mut_rest[t-p] += phi[i] * (y[t-i] - mu);
    }
  }
  y[(p+1):N] ~  multi_normal(mut_rest, Sigma);
  // Prior:
  Sigma ~ inv_wishart(df, scale_mat);
  for(s in 1:p) {
    diagonal(phi[s]) ~ normal(m_diag[s], s_diag[s]);
    for(i in 1:m) {
      for(j in 1:m) {
        if(i != j) phi[s, i, j] ~ normal(m_offdiag[s], s_offdiag[s]);
      }
    }
  }
}


==> anc/statinvertprior.stan <==
functions {
  /* Function to compute the matrix square root */
  matrix sqrtm(matrix A) {
    int m = rows(A);
    vector[m] root_root_evals = sqrt(sqrt(eigenvalues_sym(A)));
    matrix[m, m] evecs = eigenvectors_sym(A);
    matrix[m, m] eprod = diag_post_multiply(evecs, root_root_evals);
    return tcrossprod(eprod);
  }
  /* Function to compute Kronecker product */
  matrix kronecker_prod(matrix A, matrix B) {
    matrix[rows(A) * rows(B), cols(A) * cols(B)] C;
    int m = rows(A);
    int n = cols(A);
    int p = rows(B);
    int q = cols(B);
    for (i in 1:m) {
      for (j in 1:n) {
        int row_start = (i - 1) * p + 1;
        int row_end = (i - 1) * p + p;
        int col_start = (j - 1) * q + 1;
        int col_end = (j - 1) * q + q;
        C[row_start:row_end, col_start:col_end] = A[i, j] * B;
      }
    }
    return C;
  }
  /* Function to transform A to P (inverse of part 2 of reparameterisation) */
  matrix AtoP(matrix A) {
    int m = rows(A);
    matrix[m, m] B = tcrossprod(A);
    for(i in 1:m) B[i, i] += 1.0;
    return mdivide_left_spd(sqrtm(B), A);
  }
  /* Function to perform the reverse mapping from the Appendix. The details of
     how to perform Step 1 are in Section S1.3 of the Supplementary Materials.
     Returned: a length-p array of (m x m) matrices; the i-th component
               of the array is phi_i */
  matrix[] rev_mapping(matrix[] P, matrix Sigma) {
    int p = size(P);
    int m = rows(Sigma);
    matrix[m, m] phi_for[p, p];   matrix[m, m] phi_rev[p, p];
    matrix[m, m] Sigma_for[p+1];  matrix[m, m] Sigma_rev[p+1];
    matrix[m, m] S_for;           matrix[m, m] S_rev;
    matrix[m, m] S_for_list[p+1];
    // Step 1:
    Sigma_for[p+1] = Sigma;
    S_for_list[p+1] = sqrtm(Sigma);
    for(s in 1:p) {
      // In this block of code S_rev is B^{-1} and S_for is a working matrix
      S_for = - tcrossprod(P[p-s+1]);
      for(i in 1:m) S_for[i, i] += 1.0;
      S_rev = sqrtm(S_for);
      S_for_list[p-s+1] = mdivide_right_spd(mdivide_left_spd(S_rev, 
                              sqrtm(quad_form_sym(Sigma_for[p-s+2], S_rev))), S_rev);
      Sigma_for[p-s+1] = tcrossprod(S_for_list[p-s+1]);
    }
    // Step 2:
    Sigma_rev[1] = Sigma_for[1];
    for(s in 0:(p-1)) {
      S_for = S_for_list[s+1];
      S_rev = sqrtm(Sigma_rev[s+1]);
      phi_for[s+1, s+1] = mdivide_right_spd(S_for * P[s+1], S_rev);
      phi_rev[s+1, s+1] = mdivide_right_spd(S_rev * P[s+1]', S_for);
      if(s>=1) {
        for(k in 1:s) {
          phi_for[s+1, k] = phi_for[s, k] - phi_for[s+1, s+1] * phi_rev[s, s-k+1];
          phi_rev[s+1, k] = phi_rev[s, k] - phi_rev[s+1, s+1] * phi_for[s, s-k+1];
        }
      }
      Sigma_rev[s+2] = Sigma_rev[s+1] - quad_form_sym(Sigma_for[s+1], 
                                                      phi_rev[s+1, s+1]');
    }
    return phi_for[p];
  }
  /* Function to compute the joint (stationary) distribution of 
     (y_0, ..., y_{1-p}, eps_0, ..., eps_{1-q}). Details of the underpinning
     ideas are given in Section S7 of the Supplementary Materials. */
  matrix initial_joint_var(matrix Sigma, matrix[] phi, matrix[] theta) {
    int p = size(phi);
    int q = size(theta);
    int m = rows(Sigma);
    matrix[(p+q)*m, (p+q)*m] companion_mat = rep_matrix(0.0, (p+q)*m, (p+q)*m);
    matrix[(p+q)*m, (p+q)*m] companion_var = rep_matrix(0.0, (p+q)*m, (p+q)*m);
    matrix[(p+q)*m*(p+q)*m, (p+q)*m*(p+q)*m] tmp = diag_matrix(rep_vector(1.0, 
                                                             (p+q)*m*(p+q)*m));
    matrix[(p+q)*m, (p+q)*m] Omega;
    // Construct phi_tilde:
    for(i in 1:p) {
      companion_mat[1:m, ((i-1)*m+1):(i*m)] = phi[i];
      if(i>1) {
        for(j in 1:m) {
          companion_mat[(i-1)*m+j, (i-2)*m+j] = 1.0;
        }
      }
    }
    for(i in 1:q) {
      companion_mat[1:m, ((p+i-1)*m+1):((p+i)*m)] = theta[i];
    }
    if(q>1) {
      for(i in 2:q) {
        for(j in 1:m) {
          companion_mat[(p+i-1)*m+j, (p+i-2)*m+j] = 1.0;
        }
      }
    }
    // Construct Sigma_tilde:
    companion_var[1:m, 1:m] = Sigma;
    companion_var[(p*m+1):((p+1)*m), (p*m+1):((p+1)*m)] = Sigma;
    companion_var[1:m, (p*m+1):((p+1)*m)] = Sigma;
    companion_var[(p*m+1):((p+1)*m), 1:m] = Sigma;
    // Compute Gamma0_tilde
    tmp -= kronecker_prod(companion_mat, companion_mat);
    Omega = to_matrix(tmp \ to_vector(companion_var), (p+q)*m, (p+q)*m);
    // Ensure Omega is symmetric:
    for(i in 1:(rows(Omega)-1)) {
      for(j in (i+1):rows(Omega)) {
        Omega[j, i] = Omega[i, j];
      }
    }
    return Omega;
  }
}
data {
  int<lower=1> m; // Dimension of observation vector
  int<lower=1> p; // Order of VAR component
  int<lower=1> q; // Order of VMA component
  int<lower=1> N; // Length of time series
  vector[m] y[N]; // Time series
  // Hyperparameters in exchangeable prior for the A_i (component 1 of arrays) 
  // and D_i (component 2 of arrays). See Section 3.2 of the paper.
  vector[2] es[2];
  vector<lower=0>[2] fs[2];
  vector<lower=0>[2] gs[2];
  vector<lower=0>[2] hs[2];
  // Hyperparameters in exchangeable inverse Wishart prior for Sigma
  real<lower=0> scale_diag;                    // Diagonal element in scale matrix
  real<lower=-scale_diag/(m-1)> scale_offdiag; /* Off-diagonal element in scale 
                                                  matrix */
  real<lower=m+3> df;                          /* Degrees of freedom (limit ensures 
                                                  finite variance) */
}
transformed data {
  vector[m] mu = rep_vector(0.0, m); // (Zero)-mean of VARMA process
  matrix[m, m] scale_mat;            // Scale-matrix in prior for Sigma
  for(i in 1:m) {
    for(j in 1:m) {
      if(i==j) scale_mat[i, j] = scale_diag;
      else scale_mat[i, j] = scale_offdiag;
    }
  }
}
parameters {
  vector[m*(p+q)] init; // (y_0^T, ..., y_{1-p}^T, eps_0^T, ..., eps_{1-q}^T)^T
  matrix[m, m] A[p];    // The A_i
  matrix[m, m] D[q];    // The D_i
  cov_matrix[m] Sigma;  // Error variance, Sigma
  // Means and precisions in top-level prior for the diagonal and off-diagonal
  // elements in the A_i
  vector[p] Amu[2];
  vector<lower=0>[p] Aomega[2];
  // Means and precisions in top-level prior for the diagonal and off-diagonal
  // elements in the D_i
  vector[q] Dmu[2];
  vector<lower=0>[q] Domega[2];
}
transformed parameters {
  matrix[m, m] phi[p];       // The phi_i
  matrix[m, m] theta[q];     // The theta_i
  cov_matrix[(p+q)*m] Omega; // Variance in initial distribution, i.e. Gamma0_tilde
  vector[m] yfull[N+p];      // (y_{1-p}^T, ..., y_{N}^T)^T
  vector[m] epsinit[q];      // (eps_0^T, ..., eps_{1-q}^T)^T
  {
    matrix[m, m] P[p];
    matrix[m, m] R[q];
    for(i in 1:p) P[i] = AtoP(A[i]);
    for(i in 1:q) R[i] = AtoP(D[i]);
    phi = rev_mapping(P, Sigma);
    theta = rev_mapping(R, Sigma);
    for(i in 1:q) theta[i] = -theta[i];
    Omega = initial_joint_var(Sigma, phi, theta);
    for(i in 1:p) {
      yfull[i] = init[((p-i)*m+1):((p-i+1)*m)]; // y[1-p],...,y[0]
    }
    yfull[(p+1):(p+N)] = y;
    for(i in 1:q) {
      epsinit[i] = init[(p*m+(i-1)*m+1):(p*m+i*m)]; // eps[0],...,eps[1-q]
    }
  }
}
model {
  vector[(p+q)*m] mut_init; /* Marginal mean of 
                               (y_0, ..., y_{1-p}, eps_0, ..., eps_{1-q}) */
  vector[m] mut[N];         // Conditional means of y_{1}, ..., y_{N}
  // (Complete data) likelihood:
  for(t in 1:p) mut_init[((t-1)*m+1):(t*m)] = mu;
  mut_init[(p*m+1):((p+q)*m)] = rep_vector(0.0, q*m);
  mut[1] = mu;
  for(i in 1:p) {
    mut[1] += phi[i] * (yfull[p+1-i] - mu);
  }
  for(i in 1:q) {
    mut[1] += theta[i] * epsinit[i];
  }
  if(q>1) {
    for(t in 2:q) {
      mut[t] = mu;
      for(i in 1:p) {
        mut[t] += phi[i] * (yfull[p+t-i] - mu);
      }
      for(i in 1:(t-1)) {
        mut[t] += theta[i] * (yfull[p+t-i] - mut[t-i]);
      }
      for(i in t:q) {
        mut[t] += theta[i] * epsinit[i-t+1];
      }
    }
  }
  for(t in (q+1):N) {
    mut[t] = mu;
    for(i in 1:p) {
      mut[t] += phi[i] * (yfull[p+t-i] - mu);
    }
    for(i in 1:q) {
      mut[t] += theta[i] * (yfull[p+t-i] - mut[t-i]);
    }
  }
  init ~ multi_normal(mut_init, Omega);
  y ~  multi_normal(mut, Sigma);
  // Prior:
  Sigma ~ inv_wishart(df, scale_mat);
  for(s in 1:p) {
    diagonal(A[s]) ~ normal(Amu[1, s], 1 / sqrt(Aomega[1, s]));
    for(i in 1:m) {
      for(j in 1:m) {
        if(i != j) A[s, i, j] ~ normal(Amu[2, s], 1 / sqrt(Aomega[2, s]));
      }
    }
  }
  for(s in 1:q) {
    diagonal(D[s]) ~ normal(Dmu[1, s], 1 / sqrt(Domega[1, s]));
    for(i in 1:m) {
      for(j in 1:m) {
        if(i != j) D[s, i, j] ~ normal(Dmu[2, s], 1 / sqrt(Domega[2, s]));
      }
    }
  }
  // Hyperprior:
  for(i in 1:2) {
    Amu[i] ~ normal(es[1,i], fs[1,i]);
    Aomega[i] ~ gamma(gs[1,i], hs[1,i]); 
    Dmu[i] ~ normal(es[2,i], fs[2,i]);
    Domega[i] ~ gamma(gs[2,i], hs[2,i]); 
  }
}


==> anc/statprior.stan <==
functions {
  /* Function to compute the matrix square root */
  matrix sqrtm(matrix A) {
    int m = rows(A);
    vector[m] root_root_evals = sqrt(sqrt(eigenvalues_sym(A)));
    matrix[m, m] evecs = eigenvectors_sym(A);
    matrix[m, m] eprod = diag_post_multiply(evecs, root_root_evals);
    return tcrossprod(eprod);
  }
  /* Function to transform A to P (inverse of part 2 of reparameterisation) */
  matrix AtoP(matrix A) {
    int m = rows(A);
    matrix[m, m] B = tcrossprod(A);
    for(i in 1:m) B[i, i] += 1.0;
    return mdivide_left_spd(sqrtm(B), A);
  }
  /* Function to perform the reverse mapping from the Appendix. The details of
     how to perform Step 1 are in Section S1.3 of the Supplementary Materials.
     Returned: a (2 x p) array of (m x m) matrices; the (1, i)-th component
               of the array is phi_i and the (2, i)-th component of the array
               is Gamma_{i-1}*/
  matrix[,] rev_mapping(matrix[] P, matrix Sigma) {
    int p = size(P);
    int m = rows(Sigma);
    matrix[m, m] phi_for[p, p];   matrix[m, m] phi_rev[p, p];
    matrix[m, m] Sigma_for[p+1];  matrix[m, m] Sigma_rev[p+1];
    matrix[m, m] S_for;           matrix[m, m] S_rev;
    matrix[m, m] S_for_list[p+1];
    matrix[m, m] Gamma_trans[p+1];
    matrix[m, m] phiGamma[2, p];
    // Step 1:
    Sigma_for[p+1] = Sigma;
    S_for_list[p+1] = sqrtm(Sigma);
    for(s in 1:p) {
      // In this block of code S_rev is B^{-1} and S_for is a working matrix
      S_for = - tcrossprod(P[p-s+1]);
      for(i in 1:m) S_for[i, i] += 1.0;
      S_rev = sqrtm(S_for);
      S_for_list[p-s+1] = mdivide_right_spd(mdivide_left_spd(S_rev, 
                              sqrtm(quad_form_sym(Sigma_for[p-s+2], S_rev))), S_rev);
      Sigma_for[p-s+1] = tcrossprod(S_for_list[p-s+1]);
    }
    // Step 2:
    Sigma_rev[1] = Sigma_for[1];
    Gamma_trans[1] = Sigma_for[1];
    for(s in 0:(p-1)) {
      S_for = S_for_list[s+1];
      S_rev = sqrtm(Sigma_rev[s+1]);
      phi_for[s+1, s+1] = mdivide_right_spd(S_for * P[s+1], S_rev);
      phi_rev[s+1, s+1] = mdivide_right_spd(S_rev * P[s+1]', S_for);
      Gamma_trans[s+2] = phi_for[s+1, s+1] * Sigma_rev[s+1];
      if(s>=1) {
        for(k in 1:s) {
          phi_for[s+1, k] = phi_for[s, k] - phi_for[s+1, s+1] * phi_rev[s, s-k+1];
          phi_rev[s+1, k] = phi_rev[s, k] - phi_rev[s+1, s+1] * phi_for[s, s-k+1];
        }
        for(k in 1:s) Gamma_trans[s+2] = Gamma_trans[s+2] + phi_for[s, k] * 
                                                               Gamma_trans[s+2-k];
      }
      Sigma_rev[s+2] = Sigma_rev[s+1] - quad_form_sym(Sigma_for[s+1], 
                                                      phi_rev[s+1, s+1]');
    }
    for(i in 1:p) phiGamma[1, i] = phi_for[p, i];
    for(i in 1:p) phiGamma[2, i] = Gamma_trans[i]';
    return phiGamma;
  }
}
data {
  int<lower=1> m; // Dimension of observation vector
  int<lower=1> p; // Order of VAR model
  int<lower=1> N; // Length of time series
  vector[m] y[N]; // Time series
  // Hyperparameters in exchangeable prior for the A_i (see Section 3.2)
  vector[2] es;
  vector<lower=0>[2] fs;
  vector<lower=0>[2] gs;
  vector<lower=0>[2] hs;
  // Hyperparameters in exchangeable inverse Wishart prior for Sigma
  real<lower=0> scale_diag;                    // Diagonal element in scale matrix
  real<lower=-scale_diag/(m-1)> scale_offdiag; /* Off-diagonal element in scale 
                                                  matrix */
  real<lower=m+3> df;                          /* Degrees of freedom (limit ensures 
                                                  finite variance) */
}
transformed data {
  vector[p*m] y_1top;                // y_1, ..., y_p
  vector[m] mu = rep_vector(0.0, m); // (Zero)-mean of VAR process
  matrix[m, m] scale_mat;            // Scale-matrix in prior for Sigma
  for(t in 1:p) y_1top[((t-1)*m+1):(t*m)] = y[t];
  for(i in 1:m) {
    for(j in 1:m) {
      if(i==j) scale_mat[i, j] = scale_diag;
      else scale_mat[i, j] = scale_offdiag;
    }
  }
}
parameters {
  matrix[m, m] A[p];   // The A_i
  cov_matrix[m] Sigma; // Error variance, Sigma
  // Means and precisions in top-level prior for the diagonal and off-diagonal
  // elements in the A_i
  vector[p] Amu[2];
  vector<lower=0>[p] Aomega[2];
}
transformed parameters {
  matrix[m, m] phi[p];   // The phi_i
  cov_matrix[p*m] Gamma; // (Stationary) variance of (y_1, ..., y_p)
  {
    matrix[m, m] P[p];
    matrix[m, m] phiGamma[2, p];
    for(i in 1:p) P[i] = AtoP(A[i]);
    phiGamma = rev_mapping(P, Sigma);
    phi = phiGamma[1];
    for(i in 1:p) {
      for(j in 1:p) {
        if(i<=j) Gamma[((i-1)*m+1):(i*m), ((j-1)*m+1):(j*m)] = phiGamma[2, j-i+1];
        else Gamma[((i-1)*m+1):(i*m), ((j-1)*m+1):(j*m)] = phiGamma[2, i-j+1]';
      }
    }
  }
}
model {
  vector[p*m] mut_init;    // Marginal mean of (y_1^T, ..., y_p^T)^T
  vector[m] mut_rest[N-p]; // Conditional means of y_{p+1}, ..., y_{N}
  // Likelihood:
  for(t in 1:p) mut_init[((t-1)*m+1):(t*m)] = mu;
  for(t in (p+1):N) {
    mut_rest[t-p] = mu;
    for(i in 1:p) {
      mut_rest[t-p] += phi[i] * (y[t-i] - mu);
    }
  }
  y_1top ~ multi_normal(mut_init, Gamma);
  y[(p+1):N] ~  multi_normal(mut_rest, Sigma);
  // Prior:
  Sigma ~ inv_wishart(df, scale_mat);
  for(s in 1:p) {
    diagonal(A[s]) ~ normal(Amu[1, s], 1 / sqrt(Aomega[1, s]));
    for(i in 1:m) {
      for(j in 1:m) {
        if(i != j) A[s, i, j] ~ normal(Amu[2, s], 1 / sqrt(Aomega[2, s]));
      }
    }
  }
  // Hyperprior:
  for(i in 1:2) {
    Amu[i] ~ normal(es[i], fs[i]);
    Aomega[i] ~ gamma(gs[i], hs[i]); 
  }
}


==> anc/statrmlprior.stan <==
functions {
  /* Function to compute the matrix square root */
  matrix sqrtm(matrix A) {
    int m = rows(A);
    vector[m] root_root_evals = sqrt(sqrt(eigenvalues_sym(A)));
    matrix[m, m] evecs = eigenvectors_sym(A);
    matrix[m, m] eprod = diag_post_multiply(evecs, root_root_evals);
    return tcrossprod(eprod);
  }
  /* Function to map unconstrained C to positive definite V and orthogonal Q. The details
     of the mapping are given in Section S3 of the Supplementary Materials.
     Returned: a 2-dimensional array of (m x m) matrices; the 1st component
               of the array is V and the 2nd component is Q. */
  matrix[] CtoVQ(matrix C) {
    int m = rows(C);
    matrix[m, m] Dsq = diag_matrix(singular_values(C).^2);
    matrix[m, m] U = svd_U(C);
    matrix[m, m] V = svd_V(C);
    matrix[m, m] VQ[2];
    VQ[1] = V * Dsq * V'; // V
    VQ[2] = V * U'; // Q
    return VQ;
  }
  /* Function to perform Algorithm [VQ] from Roy et al. (2019).
     Returned: a (2 x p) array of (m x m) matrices; the (1, i)-th component
               of the array is phi_i and the (2, i)-th component of the array
               is Gamma_{i-1} (assuming M = Sigma) */
  matrix[,] rev_mapping(matrix[] V, matrix[] Q, matrix M) {
    int p = size(V);
    int m = rows(M);
    matrix[m, m] U[p+1];
    matrix[m*(p+1), m*(p+1)] Uunder[p+1];
    matrix[m*p, m] eps[p];
    matrix[m*p, m] kappa[p];
    matrix[m, m] D[p+1];
    matrix[m, p*m] A;
    matrix[m, m] phiGamma[2, p];
    U[1] = M;
    for(i in 1:p) {
      U[1] = U[1] + V[i];
    } // U(0)
    Uunder[1][1:m, 1:m] = U[1];
    D[1] = U[1];
    U[2] = sqrtm(V[1]) * Q[1] * sqrtm(U[1]); // U(1), etc.
    eps[1][1:m,] = U[2]';
    kappa[1][1:m,] = U[2];
    D[2] = U[1] - kappa[1][1:m,]' * mdivide_left_spd(Uunder[1][1:m, 1:m], kappa[1][1:m,]);
    Uunder[2][1:m, 1:m] = U[1]; Uunder[2][1:m, (m+1):(2*m)] = eps[1][1:m,]';
    Uunder[2][(m+1):(2*m), 1:m] = eps[1][1:m,]; Uunder[2][(m+1):(2*m), (m+1):(2*m)] = Uunder[1][1:m, 1:m];
    if(p > 1) {
      for(i in 2:p) {
        int end = (i-1)*m;
        U[i+1] = eps[i-1][1:end,]' * mdivide_left_spd(Uunder[i-1][1:end, 1:end], kappa[i-1][1:end,]) +
                     sqrtm(V[i]) * Q[i] * sqrtm(D[i]);
        eps[i][1:end,] = eps[i-1][1:end,];
        eps[i][(end+1):(end+m),] = U[i+1]';
        kappa[i][1:m,] = U[i+1];
        kappa[i][(m+1):(end+m),] = kappa[i-1][1:end,];
        D[i+1] = U[1] - kappa[i][1:(end+m),]' * mdivide_left_spd(Uunder[i][1:(end+m), 1:(end+m)], kappa[i][1:(end+m),]);
        Uunder[i+1][1:m, 1:m] = U[1]; Uunder[i+1][1:m, (m+1):(end+2*m)] = eps[i][1:(end+m),]';
        Uunder[i+1][(m+1):(end+2*m), 1:m] = eps[i][1:(end+m),]; Uunder[i+1][(m+1):(end+2*m), (m+1):(end+2*m)] = Uunder[i][1:(end+m), 1:(end+m)];
      }
    }
    A = mdivide_right_spd(eps[p]', Uunder[p][1:(p*m), 1:(p*m)]);
    for(i in 1:p) phiGamma[1, i] = A[,((i-1)*m+1):(i*m)];
    for(i in 1:p) phiGamma[2, i] = Uunder[p][1:m,((i-1)*m+1):(i*m)]';
    return phiGamma;
  }
}
data {
  int<lower=1> m; // Dimension of observation vector
  int<lower=1> p; // Order of VAR model
  int<lower=1> N; // Length of time series
  vector[m] y[N]; // Time series
  // Hyperparameters in inverse Wishart prior for Sigma (the scale matrix is the identity)
  real<lower=m+3> df; // Degrees of freedom (limit ensures finite variance)
}
transformed data {
  vector[p*m] y_1top;                // y_1, ..., y_p
  vector[m] mu = rep_vector(0.0, m); // (Zero)-mean of VAR process
  matrix[m, m] identity;             // Identity matrix
  for(t in 1:p) y1top[((t-1)*m+1):(t*m)] = y[t];
  identity = diag_matrix(rep_vector(1.0, m));
}
parameters {
  matrix[m, m] C[p];   // The C_i
  cov_matrix[m] Sigma; // Error variance, Sigma
}
transformed parameters {
  matrix[m, m] phi[p];   // The phi_i
  cov_matrix[p*m] Gamma; // (Stationary) variance of (y_1, ..., y_p)
  {
    matrix[m, m] VQ[2];
    matrix[m, m] V[p];
    matrix[m, m] Q[p];
    matrix[m, m] phiGamma[2, p];
    for(i in 1:p) {
      VQ = CtoVQ(C[i]);
      V[i] = VQ[1]; Q[i] = VQ[2];
    }
    phiGamma = rev_mapping(V, Q, Sigma);
    phi = phiGamma[1];
    for(i in 1:p) {
      for(j in 1:p) {
        if(i<=j) Gamma[((i-1)*m+1):(i*m), ((j-1)*m+1):(j*m)] = phiGamma[2, j-i+1];
        else Gamma[((i-1)*m+1):(i*m), ((j-1)*m+1):(j*m)] = phiGamma[2, i-j+1]';
      }
    }
  }
}
model {
  vector[p*m] mut_init;    // Marginal mean of (y_1^T, ..., y_p^T)^T
  vector[m] mut_rest[N-p]; // Conditional means of y_{p+1}, ..., y_{N}
  // Likelihood:
  for(t in 1:p) mut_init[((t-1)*m+1):(t*m)] = mu;
  for(t in (p+1):N) {
    mut_rest[t-p] = mu;
    for(i in 1:p) {
      mut_rest[t-p] += phi[i] * (y[t-i] - mu);
    }
  }
  y1top ~ multi_normal(mut_init, Gamma);
  y[(p+1):N] ~  multi_normal(mut_rest, Sigma);
  // Prior:
  Sigma ~ inv_wishart(df, identity);
  for(i in 1:p) to_vector(C[i]) ~ std_normal();
}

